Any2Building: Unifying Point Clouds and Images for Building Reconstruction via Shared Spatial Queries

Abstracting structured buildings from limited observations is essential for 3D urban modeling and digital twins. Partial point clouds and overhead images of the same building provide incomplete 3D surface measurements and visual cues to its footprint, roof geometry, and rooftop structures, respectively. This motivates a unified framework that aligns geometric and visual cues in 3D and reconstructs buildings from either or both modalities. Building on this connection, we present Any2Building, a unified model for Level of Detail 2 (LoD2) building reconstruction from partial point clouds, overhead images, or both, with optional coarse geometric priors. At its core is an occupancy-grounded shared spatial queries representation that organizes available observations within a common 3D grid. Supervised by complete building surface voxels, these queries connect observational evidence to target geometry, enabling a shared generator to learn structural priors across tasks and providing spatial guidance for recovering missing structure. A trained voxel conditional surface-generation and low-poly remeshing pipeline then converts the predicted structure into compact LoD2 building models. To support this framework, we introduce BuildingWorld-Image, comprising approximately one million paired samples of partial point clouds, overhead images, and LoD2 building models across 18 cities. Experiments on multiple benchmarks demonstrate that Any2Building outperforms existing methods in geometric reconstruction accuracy across unimodal and multimodal point-cloud completion, single-image building generation, and prior-assisted generation, while maintaining detailed and robust recovery when point cloud input modality is degraded.

==> tools/build.sh <==
#!/usr/bin/env sh
set -eu
cd "$(dirname "$0")/.."
if command -v tectonic >/dev/null 2>&1; then
    tectonic --keep-logs --keep-intermediates --reruns 3 main.tex
elif command -v latexmk >/dev/null 2>&1; then
    latexmk -xelatex -interaction=nonstopmode -halt-on-error main.tex
elif [ -x /tmp/tectonic/tectonic ]; then
    /tmp/tectonic/tectonic --keep-logs --keep-intermediates --reruns 3 main.tex
else
    echo 'Open main.tex with XeLaTeX on Overleaf, or use an existing Tectonic/latexmk installation.' >&2
    exit 1
fi

